FaSS-MVS -- Fast Multi-View Stereo with Surface-Aware Semi-Global Matching from UAV-borne Monocular Imagery

With FaSS-MVS, we present an approach for fast multi-view stereo with surface-aware Semi-Global Matching that allows for rapid depth and normal map estimation from monocular aerial video data captured by UAVs. The data estimated by FaSS-MVS, in turn, facilitates online 3D mapping, meaning that a 3D map of the scene is immediately and incrementally generated while the image data is acquired or being received. FaSS-MVS is comprised of a hierarchical processing scheme in which depth and normal data, as well as corresponding confidence scores, are estimated in a coarse-to-fine manner, allowing to efficiently process large scene depths which are inherent to oblique imagery captured by low-flying UAVs. The actual depth estimation employs a plane-sweep algorithm for dense multi-image matching to produce depth hypotheses from which the actual depth map is extracted by means of a surface-aware semi-global optimization, reducing the fronto-parallel bias of SGM. Given the estimated depth map, the pixel-wise surface normal information is then computed by reprojecting the depth map into a point cloud and calculating the normal vectors within a confined local neighborhood. In a thorough quantitative and ablative study we show that the accuracies of the 3D information calculated by FaSS-MVS is close to that of state-of-the-art approaches for offline multi-view stereo, with the error not even being one magnitude higher than that of COLMAP. At the same time, however, the average run-time of FaSS-MVS to estimate a single depth and normal map is less than 14 % of that of COLMAP, allowing to perform an online and incremental processing of Full-HD imagery at 1-2 Hz.

==> figures/plotAccCpl.py <==
# -*- coding: utf-8 -*-
"""
Spyder Editor

This is a temporary script file.
"""
import os, sys
import csv
import matplotlib.pyplot as plt
import numpy as np

    
# only runs on linux
def savepdf_tex(fig, name, **kwargs):
    import subprocess, os
    fig.savefig("temp.pdf", format="pdf", **kwargs)
    incmd = ["inkscape", "temp.pdf", "--export-pdf={}.pdf".format(name),
             "--export-latex"] #"--export-ignore-filters",
    subprocess.check_output(incmd)
    os.remove("temp.pdf")

def createPlot(name: str):
    data = np.loadtxt(os.path.join(dir_path, f'postfilteringAccCpl_{name}.txt'))
	
    plt.title(name, fontsize=18)
    plt.xlabel('Completeness (in %)', fontsize=16)
    plt.ylabel('Accuracy (in %)', fontsize=16)
    plt.ylim([0.3, 1.0])
    plt.xlim([0.3, 1.0])
    plt.yticks(ticks=[0.3,  0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1], labels=[30,  40,  50, 60, 70,  80, 90, 100])
    plt.xticks(ticks=[0.3,  0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1], labels=[30,  40,  50, 60, 70,  80, 90, 100])
    plt.tick_params(axis='both', labelsize=12)
    plt.tight_layout()
    
    plt.plot(data[:,0], data[:,1], marker='o',markevery=1, label="DoG", color="red")
    plt.plot(data[:,2], data[:,3], marker='s',markevery=1, label="Geom", color="blue")
    plt.plot(data[:,4], data[:,5], marker='^',markevery=1, label="DoG+Geom__", color="green")
    plt.plot(data[:,6], data[:,7], marker='x',markevery=1, label="No Filt", color="orange")
    
    plt.legend(loc='lower right', fontsize=12 )
    plt.grid(True)
    plt.savefig(os.path.join(dir_path, f'postfilteringAccCpl_{name}_printable.pdf'))
    savepdf_tex(plt.gcf(), os.path.join(dir_path, f'postfilteringAccCpl_{name}'))
    plt.show()
    plt.gcf().clear() 

if __name__ == "__main__":
    dir_path = os.path.dirname(os.path.realpath(sys.argv[0]))

    ###########################################################################################################
    # piSGM

    createPlot('piSGM')

    ###########################################################################################################
    # snSGM

    createPlot('snSGM')

    ###########################################################################################################
    # pgSGM

    createPlot('pgSGM')
    

==> figures/plotROC.py <==
# -*- coding: utf-8 -*-
"""
Spyder Editor

This is a temporary script file.
"""
import os, sys
import csv
import matplotlib.pyplot as plt
import numpy as np

    
# only runs on linux
def savepdf_tex(fig, name, **kwargs):
    import subprocess, os
    fig.savefig("temp.pdf", format="pdf", **kwargs)
    incmd = ["inkscape", "temp.pdf", "--export-pdf={}.pdf".format(name),
             "--export-latex"] #"--export-ignore-filters",
    subprocess.check_output(incmd)
    os.remove("temp.pdf")

if __name__ == "__main__":
    dir_path = os.path.dirname(os.path.realpath(sys.argv[0]))

    ###########################################################################################################
    # DTU

    data = np.loadtxt(os.path.join(dir_path, 'sgmxRocDTU.txt'))
	
    plt.title('DTU', fontsize=18)
    plt.xlabel('Density (in %)', fontsize=16)
    plt.ylabel('Error rate (in %)', fontsize=16)
    plt.ylim([0.09, 0.169])
    plt.xlim([0.05, 1.0])
    plt.yticks(ticks=[0.10,  0.11,  0.12, 0.13, 0.14,  0.15, 0.16], labels=[10,  11,  12, 13, 14,  15, 16])
    plt.xticks(ticks=[0.05,  0.2,  0.4, 0.6, 0.8,  1.0], labels=[5,  20,  40, 60, 80,  100])
    plt.tick_params(axis='both', labelsize=12)
    plt.tight_layout()
    
    plt.plot(data[:,0], data[:,2], marker='o',markevery=1, label="piSGM___", color="red")
    plt.plot(data[:,0], data[:,3], marker='s',markevery=1, label="snSGM___", color="blue")
    plt.plot(data[:,0], data[:,1], marker='^',markevery=1, label="pgSGM___", color="green")
    
    plt.legend(loc='upper right', fontsize=12 )
    plt.grid(True)
    plt.savefig(dir_path + '/ROC_ACC-05_Density_DTU_printable.pdf')
    savepdf_tex(plt.gcf(), dir_path + '/ROC_ACC-05_Density_DTU')
    plt.show()
    plt.gcf().clear() 

    ###########################################################################################################
    # 3DOMcity

    data = np.loadtxt(os.path.join(dir_path, 'sgmxRoc3DOMcity.txt'))
	
    plt.title('3DOMcity', fontsize=18)
    plt.xlabel('Density (in %)', fontsize=16)
    plt.ylabel('Error rate (in %)', fontsize=16)
    plt.ylim([0.019, 0.065])
    plt.xlim([0.05, 1.0])
    plt.yticks(ticks=[0.02,  0.03,  0.04, 0.05, 0.06], labels=[2,  3,  4, 5, 6])
    plt.xticks(ticks=[0.05,  0.2,  0.4, 0.6, 0.8,  1.0], labels=[5,  20,  40, 60, 80,  100])
    plt.tick_params(axis='both', labelsize=12)
    plt.tight_layout()
    
    plt.plot(data[:,0], data[:,2], marker='o',markevery=1, label="piSGM___", color="red")
    plt.plot(data[:,0], data[:,3], marker='s',markevery=1, label="snSGM___", color="blue")
    plt.plot(data[:,0], data[:,1], marker='^',markevery=1, label="pgSGM___", color="green")
    
    plt.legend(loc='upper right', fontsize=12 )    
    plt.grid(True)
    plt.savefig(dir_path + '/ROC_ACC-05_Density_3DOMcity_printable.pdf')
    savepdf_tex(plt.gcf(), dir_path + '/ROC_ACC-05_Density_3DOMcity')
    plt.show()
    plt.gcf().clear() 
    
